Robust Text Detection in Natural Scene Images

Text detection in natural scene images is an important prerequisite for many content-based image analysis tasks. In this paper, we propose an accurate and robust method for detecting texts in natural scene images. A fast and effective pruning algorithm is designed to extract Maximally Stable Extremal Regions (MSERs) as character candidates using the strategy of minimizing regularized variations. Character candidates are grouped into text candidates by the ingle-link clustering algorithm, where distance weights and threshold of the clustering algorithm are learned automatically by a novel self-training distance metric learning algorithm. The posterior probabilities of text candidates corresponding to non-text are estimated with an character classifier; text candidates with high probabilities are then eliminated and finally texts are identified with a text classifier. The proposed system is evaluated on the ICDAR 2011 Robust Reading Competition dataset; the f measure is over 76% and is significantly better than the state-of-the-art performance of 71%. Experimental results on a publicly available multilingual dataset also show that our proposed method can outperform the other competitive method with the f measure increase of over 9 percent. Finally, we have setup an online demo of our proposed scene text detection system at http://kems.ustb.edu.cn/learning/yin/dtext.

==> autocompile.py <==
#!/usr/bin/env python
#
# Usage:
#   ./autocompile.py path ext1,ext2,extn cmd
#
# Blocks monitoring |path| and its subdirectories for modifications on
# files ending with suffix |extk|. Run |cmd| each time a modification
# is detected. |cmd| is optional and defaults to 'make'.
#
# Example:
#   ./autocompile.py /my-latex-document-dir .tex,.bib "make pdf"
#
# Dependencies:
#   Linux, Python 2.6, Pyinotify
#
import subprocess
import sys
import pyinotify

class OnWriteHandler(pyinotify.ProcessEvent):
    def my_init(self, cwd, extension, cmd):
        self.cwd = cwd
        self.extensions = extension.split(',')
        self.cmd = cmd

    def _run_cmd(self):
        print '==> Modification detected'
        subprocess.call(self.cmd.split(' '), cwd=self.cwd)

    def process_IN_MODIFY(self, event):
        if all(not event.pathname.endswith(ext) for ext in self.extensions):
            return
        self._run_cmd()

def auto_compile(path, extension, cmd):
    wm = pyinotify.WatchManager()
    handler = OnWriteHandler(cwd=path, extension=extension, cmd=cmd)
    notifier = pyinotify.Notifier(wm, default_proc_fun=handler)
    wm.add_watch(path, pyinotify.ALL_EVENTS, rec=True, auto_add=True)
    print '==> Start monitoring %s (type c^c to exit)' % path
    notifier.loop()

if __name__ == '__main__':
    if len(sys.argv) < 3:
        print >> sys.stderr, "Command line error: missing argument(s)."
        sys.exit(1)

    # Required arguments
    path = sys.argv[1]
    extension = sys.argv[2]

    # Optional argument
    cmd = 'make'
    if len(sys.argv) == 4:
        cmd = sys.argv[3]

    # Blocks monitoring
    auto_compile(path, extension, cmd)

